A Case for Transparent Reliability in DRAM Systems

Today's systems have diverse needs that are difficult to address using one-size-fits-all commodity DRAM. Unfortunately, although system designers can theoretically adapt commodity DRAM chips to meet their particular design goals (e.g., by reducing access timings to improve performance, implementing system-level RowHammer mitigations), we observe that designers today lack sufficient insight into commodity DRAM chips' reliability characteristics to implement these techniques in practice. In this work, we make a case for DRAM manufacturers to provide increased transparency into key aspects of DRAM reliability (e.g., basic chip design properties, testing strategies). Doing so enables system designers to make informed decisions to better adapt commodity DRAM to meet modern systems' needs while preserving its cost advantages. To support our argument, we study four ways that system designers can adapt commodity DRAM chips to system-specific design goals: (1) improving DRAM reliability; (2) reducing DRAM refresh overheads; (3) reducing DRAM access latency; and (4) mitigating RowHammer attacks. We observe that adopting solutions for any of the four goals requires system designers to make assumptions about a DRAM chip's reliability characteristics. These assumptions discourage system designers from using such solutions in practice due to the difficulty of both making and relying upon the assumption. We identify DRAM standards as the root of the problem: current standards rigidly enforce a fixed operating point with no specifications for how a system designer might explore alternative operating points. To overcome this problem, we introduce a two-step approach that reevaluates DRAM standards with a focus on transparency of DRAM reliability so that system designers are encouraged to make the most of commodity DRAM technology for both current and future DRAM chips.

==> exponential_fit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     27239,        648]
NotebookOptionsPosition[     25538,        610]
NotebookOutlinePosition[     25947,        626]
CellTagsIndexPosition[     25904,        623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataoriginal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1970", ",", "4.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1975", ",", "16.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "64.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1985", ",", "256.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "4096.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1995", ",", "16384.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2000", ",", "65536.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2005", ",", "524288.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2010", ",", "4194304.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2015", ",", "8388608.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2020", ",", "16777216.0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"data", " ", "=", " ", 
  RowBox[{"dataoriginal", "[", 
   RowBox[{"[", ";;", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8568872763377085`*^9, 3.8568872788900986`*^9}, {
   3.856887404747596*^9, 3.8568874169875083`*^9}, {3.8568874618603535`*^9, 
   3.8568874664145117`*^9}, {3.8568913314422407`*^9, 
   3.8568914459868326`*^9}, {3.8568915051572375`*^9, 3.856891513680004*^9}, 
   3.8568915609707537`*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"0efcd13e-95de-4bcc-900c-e9f67a798eb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1970", ",", "4.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1975", ",", "16.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1980", ",", "64.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1985", ",", "256.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1990", ",", "4096.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1995", ",", "16384.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000", ",", "65536.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2005", ",", "524288.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2010", ",", "4.194304`*^6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8.388608`*^6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2020", ",", "1.6777216`*^7"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8568913849814844`*^9, 3.8568914530859847`*^9}, {
   3.8568915091000986`*^9, 3.8568915142270145`*^9}, {3.8568915613220577`*^9, 
   3.8568915624251213`*^9}, 3.856891717911686*^9, 3.856891887223581*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"8c97bc2e-7d98-4b1c-9025-398668e88112"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"datalogged", "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"Log", "[", 
       RowBox[{"data", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8568916937588673`*^9, 3.8568917167285094`*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"187f701b-ac2a-463a-806e-a79327d48120"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nlm", "=", 
  RowBox[{"NonlinearModelFit", "[", 
   RowBox[{"data", ",", 
    RowBox[{"a", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"b", 
       RowBox[{"(", 
        RowBox[{"t", "-", "1970"}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "2.01"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0.32"}], "}"}]}], "}"}], ",", "t"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8568873025968847`*^9, 3.8568873183727117`*^9}, {
  3.856887406859146*^9, 3.85688740734729*^9}, {3.856887483517733*^9, 
  3.8568875407835054`*^9}, {3.856887600594149*^9, 3.8568876015288997`*^9}, {
  3.8568880042915306`*^9, 3.8568880092342434`*^9}, {3.85689051465283*^9, 
  3.85689052626287*^9}, {3.8568905566073513`*^9, 3.856890560813083*^9}, {
  3.8568906752100716`*^9, 3.856890804147635*^9}, {3.8568908380180073`*^9, 
  3.8568908403984575`*^9}, {3.85689088329243*^9, 3.8568909220856285`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"fa83dcaa-61c3-4f8c-be29-2537a629d9fc"],

Cell[BoxData[
 TagBox[
  RowBox[{"FittedModel", "[", 
   TagBox[
    PanelBox[
     TagBox[
      RowBox[{"7294.850625797366`", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"0.15508411793785634`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1970"}], "+", "t"}], ")"}]}]]}],
      Short[#, 2]& ],
     FrameMargins->5],
    Editable -> False], "]"}],
  InterpretTemplate[
  FittedModel[{
    "Nonlinear", {$CellContext`a -> 7294.850625797366, $CellContext`b -> 
      0.15508411793785634`}, {{$CellContext`t}, $CellContext`a 
      E^($CellContext`b (-1970 + $CellContext`t))}}, {
    1}, {{1970, 4.}, {1975, 16.}, {1980, 64.}, {1985, 256.}, {1990, 4096.}, {
     1995, 16384.}, {2000, 65536.}, {2005, 524288.}, {2010, 4.194304*^6}, {
     2015, 8.388608*^6}, {2020, 1.6777216*^7}}, 
    Function[Null, 
     Internal`LocalizedBlock[{$CellContext`a, $CellContext`b, \
$CellContext`t}, #], {HoldAll}]]& ],
  Editable->False,
  SelectWithContents->True,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.8568873191722116`*^9, {3.8568874078331795`*^9, 3.8568874303377466`*^9}, {
   3.8568874695672636`*^9, 3.8568874954020615`*^9}, 3.8568875412036223`*^9, 
   3.8568876124578085`*^9, {3.8568879686444874`*^9, 3.8568880127893143`*^9}, 
   3.8568904381619797`*^9, {3.856890526816269*^9, 3.856890534021572*^9}, {
   3.856890564284766*^9, 3.8568905661698713`*^9}, {3.856890677773035*^9, 
   3.8568906847847223`*^9}, {3.856890725285596*^9, 3.8568907361559024`*^9}, {
   3.856890772189494*^9, 3.85689092278636*^9}, {3.8568911671422615`*^9, 
   3.8568912030296874`*^9}, 3.856891256696333*^9, 3.8568913145237064`*^9, 
   3.856891356818031*^9, 3.856891453144025*^9, 3.856891514338092*^9, 
   3.8568915624791365`*^9, 3.8568917179651814`*^9, 3.856891887280363*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"ad1f4c92-a26b-4468-8796-0703046478e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nlmlogged", "=", 
  RowBox[{"NonlinearModelFit", "[", 
   RowBox[{"datalogged", ",", 
    RowBox[{
     RowBox[{"a", " ", "*", 
      RowBox[{"(", "t", ")"}]}], "+", "b"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "2.01"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0.32"}], "}"}]}], "}"}], ",", "t"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8568909657460012`*^9, 3.8568910147107134`*^9}, {
  3.8568910880751595`*^9, 3.8568911142895327`*^9}, {3.8568911496057277`*^9, 
  3.8568912018337393`*^9}, {3.8568913048603716`*^9, 3.8568913084071703`*^9}, {
  3.8568918842413654`*^9, 3.8568918845039206`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"d6f7bc38-f7b6-4cda-9957-0c1d01c621b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"FittedModel", "[", 
   TagBox[
    PanelBox[
     TagBox[
      RowBox[{
       RowBox[{"-", "644.2487976404396`"}], "+", 
       RowBox[{"0.3276695762646994`", " ", "t"}]}],
      Short[#, 2]& ],
     FrameMargins->5],
    Editable -> False], "]"}],
  InterpretTemplate[
  FittedModel[{
    "Nonlinear", {$CellContext`a -> 
      0.3276695762646994, $CellContext`b -> -644.2487976404396}, \
{{$CellContext`t}, $CellContext`b + $CellContext`a $CellContext`t}}, {
    1}, {{1970, 1.3862943611198906`}, {1975, 2.772588722239781}, {
     1980, 4.1588830833596715`}, {1985, 5.545177444479562}, {
     1990, 8.317766166719343}, {1995, 9.704060527839234}, {
     2000, 11.090354888959125`}, {2005, 13.16979643063896}, {
     2010, 15.249237972318797`}, {2015, 15.942385152878742`}, {
     2020, 16.635532333438686`}}, 
    Function[Null, 
     Internal`LocalizedBlock[{$CellContext`a, $CellContext`b, \
$CellContext`t}, #], {HoldAll}]]& ],
  Editable->False,
  SelectWithContents->True,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.856891195832143*^9, 3.8568912030706525`*^9}, 
   3.8568912567233353`*^9, {3.856891306381364*^9, 3.85689131454917*^9}, 
   3.8568913568510804`*^9, 3.856891453174981*^9, 3.856891514372386*^9, 
   3.8568915625061235`*^9, 3.856891717997181*^9, 3.8568918873167953`*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"7eed6685-d5fb-4fcd-a42a-7ba386ac8b12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp", "[", 
   RowBox[{"nlmlogged", "[", "x", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellLabel->
  "In[350]:=",ExpressionUUID->"c2a47635-1657-43dd-a3e5-7cd296a3489e"],

Cell[BoxData[
 RowBox[{"1.6080598623495266`*^-280", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"0.3276695762646994`", " ", "x"}]]}]], "Output",
 CellChangeTimes->{3.85689131457708*^9, 3.8568913568870316`*^9, 
  3.856891453207985*^9, 3.856891514400812*^9, 3.8568915625380836`*^9, 
  3.856891718009221*^9, 3.856891887346805*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"03c607ba-8b61-462b-808d-2d07b60b5aac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogPlot", "[", 
    RowBox[{"data", ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Joined"}], "}"}]}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", " ", 
     RowBox[{"Joined", "->", "True"}]}], "]"}], ",", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"nlm", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1970", ",", "2020"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", "Green", "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}], ",", " ", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"nlmlogged", "[", "x", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1970", ",", "2020"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", "Blue", "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"3.6", 
      RowBox[{"Exp", "[", 
       RowBox[{"0.32", " ", "*", " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1970"}], ")"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1970", ",", "2020"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Dashed", "}"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8568875523260603`*^9, 3.8568875932366405`*^9}, {
   3.8568876273324423`*^9, 3.8568877747649994`*^9}, {3.856887807900462*^9, 
   3.856887846254099*^9}, {3.8568878959428034`*^9, 3.856887955128171*^9}, {
   3.8568904444115047`*^9, 3.8568905059838095`*^9}, 3.8568905809687634`*^9, {
   3.8568906135331297`*^9, 3.8568906294326916`*^9}, {3.856890702788541*^9, 
   3.8568907040362387`*^9}, {3.8568908638109183`*^9, 
   3.8568908659582167`*^9}, {3.8568912364300194`*^9, 3.8568912475248775`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"445f2f1f-3703-47b4-9617-a46ece6cfa58"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{1970., 1.3862943611198906`}, {1975., 
        2.772588722239781}, {1980., 4.1588830833596715`}, {1985., 
        5.545177444479562}, {1990., 8.317766166719343}, {1995., 
        9.704060527839234}, {2000., 11.090354888959125`}, {2005., 
        13.16979643063896}, {2010., 15.249237972318797`}, {2015., 
        15.942385152878742`}, {2020., 16.635532333438686`}}]}}, 
     {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
      1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[6.272]], {{{1970., 
       1.3862943611198906`}}, {{1975., 2.772588722239781}}, {{1980., 
       4.1588830833596715`}}, {{1985., 5.545177444479562}}, {{1990., 
       8.317766166719343}}, {{1995., 9.704060527839234}}, {{2000., 
       11.090354888959125`}}, {{2005., 13.16979643063896}}, {{2010., 
       15.249237972318797`}}, {{2015., 15.942385152878742`}}, {{2020., 
       16.635532333438686`}}}]}}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzX0w1HkcB/CNtcVRVJpyae0ulmX5UalTeKfllMilhzuUiyRJ21TOnT2t
SRhJbUkPQ79vHtpqJOOuh6G25FzZtSFP10ZHkvSIweak3M8fn/nMa+b9/nx4
UdINMQYsFiuImaktS5awWHU0TpsEyhdreDh9wuPGLMbrF6/ziK/n4XqJwy4u
Y+uIoA9FWh56GkybvBlXla0Pn93Iw1pBG0lhPBKycdlQCw9W2hifz4zjzm4d
uP6chyrrzEN6NY0NtvsiRUM8jFWrJ97X05jwyvPhzedjej77sEsTjfpfcswv
7OGjjt/dImylsd8stkR+hw9q3MzN7CmNfb3mlu0zBBDFDM37vpNGW/WuM1UR
ArSlJKqXd9OYHC98ZlQqwBxROVveS6PYM8u1a1KAMbsVgRX9NEgVtjuH2uJ4
Y+y2/Pc0Is/pNnVftMUt07XjukEaGTKbcP6oLRSftFFNIzTS7wYI6lfbwcK9
qP2PMRodXqvqXivsYMsSt7yZoHG+9nXKqV479Mt+LHjKIrC6KtUXu9vDO/u7
j98aERjmXpKvzrTHyrd7AgONCbaoSl9tfmaPd3okupsRSP1yZz4RCuF8ViPc
a0HwsdkhQCcTgvtqRLndksD/HpEEaIQoedh6/eoCAnZ57Q9+XAc0feLUPLdm
/nVXrri13wFl7bpCNY9gZK+iP6faAQvXRJmY2BMsNbRUDs91hFdcto+BiCB4
NNm+OtoRRjpOap+Y4J6wIo1V4YjIzmVruO4EZyLzhhrYIsTnGHfN8iDwGw3j
s0NFMG5WfNnoSRChaIh+dFmE4J27hRneBJr42Ye/josgudJrLfUlmChZFl0Q
4ARtytwL1/wJ8l6abKorcAJn2qv+wrUEnNT7xuHvnPC6ZTrSggkaIiT525c7
I8yzm1u5geCrd5KXPtsZ8uCftMrNTF6eXTSkc4aHPnPamzCCxNqg+TIXMejA
LYYvtxFciR0KiU8Ro2zwV3N1FIF7YMzORo0YwY4hSsNYAsGSzGMPFrmgcFbd
DP1ugg/JRxOtElyQkTU6vFJKsOjRCum0GhfMDk18Kz1AoAxV+UVYuiJEk1cW
lkRg5G3TZR3tCpu2+P/Oywi0YreshNuuKMzpsTgpJ7imsvhsYUhBnVe69GAa
wQX2MPeyI4U0N1FPaSaBb7BTUFoohYHkNeH52QQt/q0dp5IpWK3u+HCNsU7S
4bdKRkHyTULqPcZtvj3lA4zP5SsuvWD82HswbV0KBd+7/wwIjxE88TB15qRS
OP0l5sgNxn/bS37/LZ2CZ+rhssc5BA84Nxb+rKCwI2Auuhir2HcyZp6kcMJc
2TzI+C+DmsG7jHsvqj/NOc70vzbWLsilkPPA3DeM8X39uz0teRS6DUh7H2NV
n0Dln0/BpJ6KG2Nc2SsSjjJeklvz2fgEwc0et5PFBRSyBH02Ysa3//WJYdEU
3CXi+AOMK9rDzaouUogwvf/lCOOy1qikXYUUMltDFGcY/9kc92JeEYXOHQdv
Vk7da0i6eaCYAkfMCaif6msPcfklFKjRs886p/qa9KwmxmEqx4SPjK/WHRs+
dIlCevqdyUnG5Q9zt4qVFP4HKGc37A==
        "]]},
      Annotation[#, "Charting`Private`Tag$76006#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVz3lQU1cUwOFnVDZBQMWWzYTNSCCQSyO7vCNS1hapOC5IAakIipSpIAUR
iMgixUBaFsEIIQoZC6JTi7UuFJeOJUAtI2Kh0DHIUnZRQ0AE6ckfb95887v3
3HstohN3xTAoivocP/U//aQPRbVWA8Uav7mWo6RLi52b9NW2nxZd9lLS12q3
xDHVdn8T7xqqpF8+0e30UnvPgkX0KSUdaNUtyVBbpFN084mSNumIod+rzbA7
HJ40S98xz89UydEj8Rvr76no+fvyxcl29NWplE93vqM1xauyHTrRfC13/8EP
dKuloov9DN07WrVblwG8BT2i14NuXsN/XbkKODGvN/r1q+/r3v42QhO6M07I
XRXoxZbTdUptWM+5viprCL33C7fmB7owb+MR9NMouoel8eC0PhT9FRshnkSP
Wb1z0zaEX3QDF3pnqkFg05zom7AORHMd0Z1K7ExGSv3t9WDodOn5jXm03Uhe
zvIGsKa4XWOLuF61s8Lw4EYYTd93sYeSgCAzxk1V/xF4FbpNm66WAPWY6hMa
GIPn+LGgIG3sLI98caIJTKjghJMe2sXiEXXLFOzPt7G/NsT1a4XLH5uYA3NY
KTtohF1a2342ZhPUPn527Udj7MrtFQ0dTOic03j4rzma2+JyqZwFjc97pXIL
tNcn8SYeFmAWEK2js1kC9x3GNx2bsoBtRwppBge9lHJhrMQSVvdqCEa4OH9P
qKmlixVE9rsEMJ2wFx03449aQbxQ+4W+M/a62OFvhNag/VS0tNsdu1jiUAA2
EHz4KDvPC23KzjgwYwM+V4bME73RaTkl+0s3Q0fGhqqrvrj/ljWH+LJBY8Xw
qDQQe9eFs/xJNvzXpQlngrGnRU2+KdoCYe4K5u1d2D/EdX5H20JW8P4O2R7s
0X6ngodswVmVv2IsDN8ni7syUc6B6qC9KwcjsP8RebFpmx00zqQayKNx/3FZ
meuAHQTbhshWxmJfctQv/8EepPqtWqqj2A8XhzBduZBXMPvWMxF9nazLnuDC
utAT44lJOD/bqlcidoCQtrLGsG+xO03EjtGOwOqOf1eZLgF4NJui+8YRpMKX
ht9n4XrjCRn3Mx7Iyxq2Jp9BG60su1HFgzOE87IhH33ac4e1igevTgYcEBdK
gNUf1d3gT8BkR9/UVTSV5rLPLJCAz5oEwW9ohdHavnNBBCrEoroBdM3Ou4qE
YALe9/5+xT6nPt9o0nE3gdKlmJwmdFR9G6MpkoC7ILvxTyHeN5XPu5dC4JD/
BniBrjFa87N9KoFiA9nTGbTgxsDWqjQCQzXyufVFuH+yyCPzFAHhAwPvMLQi
cswXsgkoGJLnI2jKr/rL34UEdNp5R+bVfTBZwS8mwC95+F67GM8TBH1VJyJQ
YDXC4qJr7szH5ZUQcPLhxiehWQ6hyf6VBMJ1W5Zy0FS77dyvFwjkPwsRlaMV
sdRJ24sE+g8l37ytnidtzNKRENDgavi3q+d55TDSawjwZs//048W9IXlTkgJ
hDXbJkyjo1KJVvhlArm5d5eX0WCkVdhRS+B/JMwmdQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$76142#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVz3tUjHkYB/BusrVlpiQrMlO6aGpq3jkUbdv7NUWUOoOWzCar1aZo2xNi
dWG7IlGtVgzvTw7D0gXVLrFuu+s0hFZpSzmSSaUrXaek/fnjOc/5nPM8z/k+
NuGxqyP0dHR0Aml96gl7fHV0qjhcOZ5TV548yB494l7Oo95euj70cd4gW3J2
/hYBddJ9W027apBtfWxS402dO1g+YPVkkPWf94wkUVfKG81/FgyxVtUR7Di1
qZHtqsA7Q2yldWbysJrD5Z/KHrXpjrCjd9Qfuh9yiAqpv2+ZrmWnKg1SXGs4
qGSVdUUjH9kq25ZaxzoOPf75M7oN9SAZM2VMGzi8HuiSeqUbQBTxztKvmYPy
qlmYavFUPEvaqV7UwkF0LkncdNsI00WlBns1HAQl14xFiSYYtf8y4EoHhzh3
c0WZMw+Hn0SGKbs5BGobVKn1fPxu4j/W2M/BJzznvKfUHDkj1eE1gxzi26LH
6uOnw0x6pv7qKIeQC8EZ/AoL2OmIazs/cLAatp+1bpolOhJCTjboEFRtsPqY
Ip8J76zFvbOnEKyTD3feKP4CXm+3BQQYEbSnvJqWZ2CFrmHslJoShD/pSw/0
nQ2XYw8cfzAjuKVq07ckcyBoG1RtmkH3Cz7W/tVqjbP360p+m0Xw1GLyYvIS
AWpGDO+9sCZI3pK5oWulEMX1jYVqG4L9taenHewRYs6KcGNjBwJ9A1efUqUN
vorKYvVEBKfuVgv9vG0xpdFw3xsxgalg4ETxC1tsbPZYIZAS9C7JLjhxcB62
Zhu95LlTv1vEjjnbwehpzkSwJ8HGyJColud2CPo+2jHDm+B84qRbfoY9fC9o
rGNlBJq518hNBwdUJ1mcKlpGkJehyYuuc4ChbltHoT/dT7B1y4p3RHvtVKQG
0Xz8jsg9M+ZD4dkiuL6aYGa0jV3/3fnYG7S+WrWWwH/VtgMN4U5wH87U7VTQ
PBOiOD8zEbiAdfqvw+i/HuP6TuUiFPfv5qvDCbT8NdLGNc4IcpKr9CMJnpfO
1fB0XVDIq/psOJq6adz7+hkXZBwYGvCKJQh4tNK6c5UY5mt2vo3dTvOG2Re0
T4ghf5BfrNhF7yXyboZwrhA+26o9nkBQ823Md/KVbijMbjXL3Utw8t/msspe
N6jzLy3ckUogfBdVo10mQSojar2USeAcSvavPyVB354V3yizCP7O3pD/vkcC
K5+mniJqdovZbkWfBL6fx+y7Ra2S/aO41y9BgTLn3CvquBEXYd6ABLKb//U5
HiJYuOnDRUYrwdGJiLRy6twFyjs/GjDw3JdS/Cibzjc1dPVaMdi83AIvqRsr
Dj1eO4fBEb7qaT91cA6u3LJmoDmtHpl+mN5beiH+sJBB9l2+TEH9umSXrqsD
gxY9Uv+GOjjFcmYMw8D4oSRqlLoy9IG2TspgwS/3xo2O0H89kpu9FjA4MO+N
UEyt191WaOLBQOor3rqd+vLXFS5FXgxCTW5PpFFbSqJ4Ft4MMuvkOb9S5xpb
v09gGTRv3lFxnTrudtofATIGhmLD5Q+pG48vOlHmw0AydOx5MzW7oztx9lIG
ij+dYnqpVUGnN6YuY5CefmNy8lMep2BZlx+D/wHK1TpU
        "]]},
      Annotation[#, "Charting`Private`Tag$76277#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1968.9583333333376`, 0.1929549499049793},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
       15.954589770191003`, RotateLabel -> 0], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Automatic, Automatic}}, {{{{4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm], {0.01, 0.}}, {-2.364460496712133, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.353878387381596, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3434070875143007`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.333044300478754, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.322787800311565, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.312635428847547, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       18.420680743952367`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       19.11382792451231, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       19.519293032620475`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       4.605170185988092, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       11.512925464970229`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.364460496712133, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.353878387381596, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3434070875143007`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.333044300478754, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.322787800311565, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.312635428847547, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       13.815510557964274`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       16.11809565095832, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       18.420680743952367`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       19.11382792451231, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       19.519293032620475`, 
        FormBox[
         TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}, {
     Automatic, Automatic}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{1968.9583333333376`, 2020.}, {0.1929549499049793, 
   16.635532333438686`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     15.954589770191003`, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{{3.8568875949409533`*^9, 3.856887713381291*^9}, {
   3.856887753292886*^9, 3.856887757508089*^9}, {3.856887815443719*^9, 
   3.856887846571166*^9}, {3.8568878971495705`*^9, 3.8568880128503222`*^9}, 
   3.8568904382230053`*^9, {3.856890476072916*^9, 3.8568905340933695`*^9}, 
   3.8568905662328205`*^9, {3.856890626321981*^9, 3.856890629765654*^9}, {
   3.856890685008565*^9, 3.8568907362378883`*^9}, {3.856890772266383*^9, 
   3.856890922865359*^9}, {3.8568911672272606`*^9, 3.8568912031736503`*^9}, {
   3.8568912487407556`*^9, 3.856891256820676*^9}, 3.8568913146859193`*^9, 
   3.856891357480542*^9, 3.8568914533339806`*^9, 3.856891514499881*^9, 
   3.8568915626401434`*^9, 3.8568917181121807`*^9, 3.8568918874457955`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"0812224b-1af4-472a-a09c-2bb358ad6c59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", "2", "]"}], "/", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", "0.32767"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.85689225644206*^9, 3.8568922849774103`*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"5a47507d-7074-4ab7-8419-b3af2c03b03c"],

Cell[BoxData["2.4456060463455254`"], "Output",
 CellChangeTimes->{{3.856892258036771*^9, 3.8568922854373007`*^9}},
 CellLabel->
  "Out[359]=",ExpressionUUID->"4f687ac5-413b-471f-9205-0192d59e9350"]
}, Open  ]]
},
WindowSize->{569.25, 624.75},
WindowMargins->{{18, Automatic}, {2.25, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d31bf91c-bc46-49b6-8b66-cc01f6d53d25"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1467, 38, 124, "Input",ExpressionUUID->"0efcd13e-95de-4bcc-900c-e9f67a798eb5"],
Cell[2050, 62, 1110, 29, 76, "Output",ExpressionUUID->"8c97bc2e-7d98-4b1c-9025-398668e88112"]
}, Open  ]],
Cell[3175, 94, 540, 16, 28, "Input",ExpressionUUID->"187f701b-ac2a-463a-806e-a79327d48120"],
Cell[CellGroupData[{
Cell[3740, 114, 1052, 24, 48, "Input",ExpressionUUID->"fa83dcaa-61c3-4f8c-be29-2537a629d9fc"],
Cell[4795, 140, 1885, 41, 51, "Output",ExpressionUUID->"ad1f4c92-a26b-4468-8796-0703046478e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6717, 186, 770, 19, 48, "Input",ExpressionUUID->"d6f7bc38-f7b6-4cda-9957-0c1d01c621b6"],
Cell[7490, 207, 1416, 34, 49, "Output",ExpressionUUID->"7eed6685-d5fb-4fcd-a42a-7ba386ac8b12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8943, 246, 207, 5, 28, "Input",ExpressionUUID->"c2a47635-1657-43dd-a3e5-7cd296a3489e"],
Cell[9153, 253, 420, 8, 32, "Output",ExpressionUUID->"03c607ba-8b61-462b-808d-2d07b60b5aac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9610, 266, 2068, 48, 162, "Input",ExpressionUUID->"445f2f1f-3703-47b4-9617-a46ece6cfa58"],
Cell[11681, 316, 13315, 274, 239, "Output",ExpressionUUID->"0812224b-1af4-472a-a09c-2bb358ad6c59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25033, 595, 289, 7, 28, "Input",ExpressionUUID->"5a47507d-7074-4ab7-8419-b3af2c03b03c"],
Cell[25325, 604, 197, 3, 55, "Output",ExpressionUUID->"4f687ac5-413b-471f-9205-0192d59e9350"]
}, Open  ]]
}
]
*)


